Precise calibration of the dependence of surface brightness-colour relations on colour and class for late-type stars

Surface brightness-colour relations (SBCRs) are used to derive the stellar angular diameters from photometric observations. They have various astrophysical applications, such as the distance determination of eclipsing binaries or the determination of exoplanet parameters. However, strong discrepancies between the SBCRs still exist in the literature, in particular for early and late-type stars. We aim to calibrate new SBCRs as a function of the spectral type and the luminosity class of the stars. Our goal is also to apply homogeneous criteria to the selection of the reference stars and in view of compiling an exhaustive and up-to-date list of interferometric late-type targets. We implemented criteria to select measurements in the JMMC Measured Diameters Catalog (JMDC). We then applied additional criteria on the photometric measurements used to build the SBCRs, together with stellar characteristics diagnostics. We built SBCRs for F5/K7-II/III, F5/K7-IV/V, M-II/III and M-V stars, with respective RMS of $\sigma_{F_{V}} = 0.0022$ mag, $\sigma_{F_{V}} = 0.0044$ mag, $\sigma_{F_{V}} = 0.0046$ mag, and $\sigma_{F_{V}} = 0.0038$ mag. This results in a precision on the angular diameter of 1.0\%, 2.0\%, 2.1\%, and 1.7\%, respectively. These relations cover a large $V-K$ colour range of magnitude, from 1 to 7.5. Our work demonstrates that SBCRs are significantly dependent on the spectral type and the luminosity class of the star. Through a new set of interferometric measurements, we demonstrate the critical importance of the selection criteria proposed for the calibration of SBCR. Finally, using the Gaia photometry for our samples, we obtained (G-K) SBCRs with a precision on the angular diameter between 1.1\% and 2.4\%.

==> Calibrating surface brightness-colour relations for the PLATO space mission/all_SBCRs.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Jun 17 10:57:10 2019

@author: asalsi
"""

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from matplotlib.pyplot import gca
from matplotlib.ticker import MultipleLocator
from matplotlib.ticker import FormatStrFormatter
from matplotlib import font_manager
from mpl_toolkits.axes_grid.inset_locator import (inset_axes, InsetPosition,
                                                  mark_inset)


plt.style.use('classic')

sizeOfFont = 16
fontProperties = {'family':'sans-serif',
    'weight' : 'normal', 'size' : sizeOfFont}
ticks_font = font_manager.FontProperties(family='sans-serif', style='normal',
    size=sizeOfFont, weight='normal', stretch='normal')
rc('text', usetex=True)
rc('font',**fontProperties)

sizeOfFont1 = 8
fontProperties1 = {'family':'sans-serif',
    'weight' : 'normal', 'size' : sizeOfFont1}
ticks_font = font_manager.FontProperties(family='sans-serif', style='normal',
    size=sizeOfFont, weight='normal', stretch='normal')
rc('text', usetex=True)
rc('font',**fontProperties)

plt.close('all')


Colour_K04a = np.linspace(1.10, 2.40, 1000)
Colour_N02C = np.linspace(0.7, 4, 1000)
Colour_F97 = np.linspace(0.8, 2.4, 1000)
Colour_dB93 = np.linspace(0.5, 4.3, 1000)
Colour_N02 = np.linspace(0.7, 4, 1000)
Colour_dB93_III = np.linspace(1.4, 3.7, 1000)
Colour_dB93_I_II = np.linspace(0.5, 4.3, 1000)
Colour_F97_III = np.linspace(0.52, 5.53, 1000)
Colour_F97_I_II = np.linspace(0.25, 1.78, 1000)
Colour_N02_III = np.linspace(0.7, 4, 1000)
Colour_dB98 = np.linspace(-0.10, 3.75, 1000)
Colour_C14 = np.linspace(-0.88, 3.69, 1000) #3.69
Colour_dB05 = np.linspace(-0.1, 3.70, 1000)
Colour_G17 = np.linspace(-0.5, 2.2, 1000)
Colour_V99_1 = np.linspace(5.5, 9, 1000) #13
Colour_V99_2 = np.linspace(-0.5, 0.5, 1000)
Colour_V99_3 = np.linspace(2, 8, 1000)
Colour_G04_1 = np.linspace(1.6, 3.9, 1000)
Colour_G04_2 = np.linspace(0, 4.2, 1000)
Colour_G04_3 = np.linspace(-0.85, 4.10, 1000)
Colour_B14 = np.linspace(-0.2, 5.10, 1000)
Colour_K04b = np.linspace(-0.85, 4.10, 1000)
Colour_B06 = np.linspace(-1, 7.0, 1000)


F_V_K04a = -0.1336 * Colour_K04a + 3.9530
F_V_N02C = -0.125 * Colour_N02C + 3.941
F_V_F97 = -0.131 * Colour_F97 + 3.947
F_V_dB93 = -0.139 * Colour_dB93 + 3.958
F_V_N02 = -0.134 * Colour_N02 + 3.956
F_V_dB93_III = -0.122 * Colour_dB93_III + 3.927
F_V_dB93_I_II = -0.133 * Colour_dB93_I_II + 3.954
F_V_F97_III = -0.124 * Colour_F97_III + 3.930
F_V_F97_I_II = -0.119 * Colour_F97_I_II + 3.914
F_V_N02_III = -0.123 * Colour_N02_III + 3.934


C0 = 2.624
C1 = 1.798
C2 = -0.776
C3 = 0.517
C4 = -0.15
C5 = 0.015

Sv_dB98 = 4.2207 - 0.1*(2.563+1.493 * Colour_dB98 -0.046 * Colour_dB98**2)
Sv_C14 = 4.2207 - 0.1*(C0 + C1 * Colour_C14 + C2 * Colour_C14 ** 2 + C3 * Colour_C14 ** 3 + C4 * Colour_C14 ** 4 + C5 * Colour_C14 ** 5)
Sv_dB05 = 4.2207 - 0.1*(2.565 + 1.483 * Colour_dB05 - 0.044 * Colour_dB05**2)
Sv_G17 = 4.2207 - 0.1*(2.644 + 1.358 * Colour_G17)

F_V_V99_1 = (8.4414 - 0.789 - 0.218 *  Colour_V99_1) / 2 
F_V_V99_2 = (8.4414 - 0.5 - 0.264 *  Colour_V99_2) / 2 
F_V_V99_3 = (8.4414 - 0.669 - 0.223 *  Colour_V99_3) / 2 
F_V_G04_1 = (8.4414 - 0.584 - 0.245 *  Colour_G04_1) / 2 
F_V_G04_2 = (8.4414 - 0.519 - 0.274 *  Colour_G04_2) / 2 
F_V_G04_3 = (8.4414 - 0.607 - 0.243 *  Colour_G04_3) / 2 
F_V_B14 = (8.4414 - 0.53246 - 0.26382 *  Colour_B14) / 2 
F_V_K04b = (8.4414 - 0.5175 - 0.2753 *  Colour_K04b) / 2 

m = 0

F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*Colour_B06+0.09401181*Colour_B06**2-0.0187446*Colour_B06**3+0.0081898*Colour_B06**4))



f, ax1 = plt.subplots(figsize=(8,9))

ax1.plot(Colour_K04a, F_V_K04a, 'b', lw = 2, label = 'Kervella+04a (Ceph)')
ax1.plot(Colour_N02C, F_V_N02C, 'r', lw = 2, label = 'Nordgren+02 (Ceph)')
ax1.plot(Colour_F97, F_V_F97, 'k', lw = 2, label = 'Fouque+97 (Ceph)')
ax1.plot(Colour_N02, F_V_N02, 'g',lw = 2,  label = 'Nordgren+02 (Ceph)')
ax1.plot(Colour_dB93, F_V_dB93, color = 'gray', lw = 2, label = 'di Benedetto 1993 (I, II)')
ax1.plot(Colour_dB93_I_II, F_V_dB93_I_II, color = 'purple',lw = 2,  label = 'di Benedetto 1993 (I, II unred)')
ax1.plot(Colour_dB93_III, F_V_dB93_III, color = 'orange',lw = 2,  label = 'di Benedetto 1993 (III)')
ax1.plot(Colour_F97_III, F_V_F97_III, color = 'steelblue', lw = 2, label = 'Fouque+97 (III)')
ax1.plot(Colour_F97_I_II, F_V_F97_I_II, color = 'cyan',lw = 2, label = 'Fouque+97 (I, II)')
ax1.plot(Colour_B06, F_V_B06, '-', color = 'gold',lw = 2,  label = 'Bonneau+06 (All)')
ax1.plot(Colour_N02_III, F_V_N02_III, 'b--', lw = 2, label = 'Nordgren+02 (III)')
ax1.plot(Colour_dB98, Sv_dB98, 'r--', lw = 2, label = 'di Benedetto 1998 (All)')
ax1.plot(Colour_C14, Sv_C14, 'k--', lw = 2, label = 'Challouf+14 (All)')
ax1.plot(Colour_dB05, Sv_dB05, 'g--', lw = 2, label = 'di Benedetto 2005 (All)')
ax1.plot(Colour_G17, Sv_G17, '--', color = 'gray', lw = 2,  label = 'Graczyk+17 (V)')
ax1.plot(Colour_V99_1, F_V_V99_1, '--', color = 'purple', lw = 2, label = 'van Belle 1999 (Variables)')
ax1.plot(Colour_V99_2, F_V_V99_2, '--', color = 'orange', lw = 2, label = 'van Belle 1999 (V)')
ax1.plot(Colour_V99_3, F_V_V99_3, '--', color = 'steelblue', lw = 2, label = 'van Belle 1999 (I, II, III)')
ax1.plot(Colour_G04_1, F_V_G04_1, '--', color = 'cyan', lw = 2, label = 'Groenewegen 2004 (III)')
ax1.plot(Colour_G04_2, F_V_G04_2, '-.', color = 'blue', lw = 2, label = 'Groenewegen 2004 (V)')
ax1.plot(Colour_G04_3, F_V_G04_3, '-.', color = 'red', lw = 2, label = 'Groenewegen 2004 (I, II)')
ax1.plot(Colour_B14, F_V_B14, '-.', color = 'black', lw = 2, label = 'Boyajian+14 (V)')
ax1.plot(Colour_K04b, F_V_K04b, '-.', color = 'green', lw = 2, label = 'Kervella+04b (IV, V)')
# Shrink current axis by 20%

box = ax1.get_position()
ax1.set_position([box.x0, box.y0, box.width, box.height])

ax2 = plt.axes([0,0,1,1])
# Manually set the position and relative size of the inset axes within ax1
ip = InsetPosition(ax1, [0.58,0.58,0.4,0.4])
ax2.set_axes_locator(ip)
# Mark the region corresponding to the inset axes on ax1 and draw lines
# in grey linking the two axes.
mark_inset(ax1, ax2, loc1=2, loc2=4, fc="none", ec='0.5', zorder = 3)


ax2.plot(Colour_K04a, F_V_K04a, 'b', lw = 2, label = 'Kervella+04a (Ceph)')
ax2.plot(Colour_N02C, F_V_N02C, 'r', lw = 2, label = 'Nordgren+02 (Ceph)')
ax2.plot(Colour_F97, F_V_F97, 'k', lw = 2, label = 'Fouque+97 (Ceph)')
ax2.plot(Colour_N02, F_V_N02, 'g',lw = 2,  label = 'Nordgren+02 (Ceph)')
ax2.plot(Colour_dB93, F_V_dB93, color = 'gray', lw = 2, label = 'di Benedetto 1993 (I, II)')
ax2.plot(Colour_dB93_I_II, F_V_dB93_I_II, color = 'purple',lw = 2,  label = 'di Benedetto 1993 (I, II unred)')
ax2.plot(Colour_dB93_III, F_V_dB93_III, color = 'orange',lw = 2,  label = 'di Benedetto 1993 (III)')
ax2.plot(Colour_F97_III, F_V_F97_III, color = 'steelblue', lw = 2, label = 'Fouque+97 (III)')
ax2.plot(Colour_F97_I_II, F_V_F97_I_II, color = 'cyan',lw = 2, label = 'Fouque+97 (I, II)')
ax2.plot(Colour_B06, F_V_B06, '-', color = 'gold',lw = 2,  label = 'Bonneau+06 (All)')
ax2.plot(Colour_N02_III, F_V_N02_III, 'b--', lw = 2, label = 'Nordgren+02 (III)')
ax2.plot(Colour_dB98, Sv_dB98, 'r--', lw = 2, label = 'di Benedetto 1998 (All)')
ax2.plot(Colour_C14, Sv_C14, 'k--', lw = 2, label = 'Challouf+14 (All)')
ax2.plot(Colour_dB05, Sv_dB05, 'g--', lw = 2, label = 'di Benedetto 2005 (All)')
ax2.plot(Colour_G17, Sv_G17, '--', color = 'gray', lw = 2,  label = 'Graczyk+17 (V)')
ax2.plot(Colour_V99_1, F_V_V99_1, '--', color = 'purple', lw = 2, label = 'van Belle 1999 (Variables)')
ax2.plot(Colour_V99_2, F_V_V99_2, '--', color = 'orange', lw = 2, label = 'van Belle 1999 (V)')
ax2.plot(Colour_V99_3, F_V_V99_3, '--', color = 'steelblue', lw = 2, label = 'van Belle 1999 (I, II, III)')
ax2.plot(Colour_G04_1, F_V_G04_1, '--', color = 'cyan', lw = 2, label = 'Groenewegen 2004 (III)')
ax2.plot(Colour_G04_2, F_V_G04_2, '-.', color = 'blue', lw = 2, label = 'Groenewegen 2004 (V)')
ax2.plot(Colour_G04_3, F_V_G04_3, '-.', color = 'red', lw = 2, label = 'Groenewegen 2004 (I, II)')
ax2.plot(Colour_B14, F_V_B14, '-.', color = 'black', lw = 2, label = 'Boyajian+14 (V)')
ax2.plot(Colour_K04b, F_V_K04b, '-.', color = 'green', lw = 2, label = 'Kervella+04b (IV, V)')

ax2.set_xlim([0.5,3])
ax2.set_ylim([3.55,3.9])
ax1.set_xlim([-1,9])
ax1.set_ylim([2.75,4.4])
#ax2.set_xticks([], [])
#ax2.set_yticks([], [])
#ax1.fill_between(x2, F_V_test_2-sigma_2*F_V_test_2, F_V_test_2+sigma_2*F_V_test_2, alpha=.25, color='gray', edgecolor = 'black', zorder = 1)


# Put a legend to the right of the current axis
leg = ax1.legend(loc='upper left', bbox_to_anchor=(1, 1.012), fontsize = 12)
#leg.get_frame().set_linewidth(0.0)

ax1.set_xlabel(ur'$V-K$ (mag)', fontsize = 18)
ax1.set_ylabel(ur'$F_{V}$ (mag)', fontsize = 18)


b = gca()
b.set_xticklabels(ax1.get_xticks(), fontProperties)
b.set_yticklabels(ax1.get_yticks(), fontProperties)

ax1.xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

b = gca()
b.set_xticklabels(ax2.get_xticks(), fontProperties1)
b.set_yticklabels(ax2.get_yticks(), fontProperties1)
ax2.xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax2.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))




ax1.xaxis.set_major_locator(MultipleLocator(1))
ax1.xaxis.set_minor_locator(MultipleLocator(0.2))
ax1.yaxis.set_major_locator(MultipleLocator(0.2))
ax1.yaxis.set_minor_locator(MultipleLocator(0.05))


plt.savefig('all_SBCRs.pdf', dpi=70, transparent = True, bbox_inches = 'tight', pad_inches = 0.05)

########

#x_2_4 = np.linspace(-1, 4, 1000)
#x_4_9 = np.linspace(4, 9, 1000)
#sigma_fv_2_4 = np.sqrt((x_2_4)**2 * 0.006**2 + 0.012**2 + 2*(-0.92371243081531068) * 0.006 * 0.012 * x_2_4)
#sigma_fv_4_9 = np.sqrt((x_4_9)**2 * 0.006**2 + 0.012**2 + 2*(-0.92371243081531068) * 0.006 * 0.012 * x_4_9)
#
#
#F_V_K04a = -0.1336 * x_2_4 + 3.9530
#F_V_N02C = -0.125 * x_2_4 + 3.941
#F_V_F97 = -0.131 * x_2_4 + 3.947
#F_V_dB93 = -0.139 * x_2_4 + 3.958
#F_V_N02 = -0.134 * x_2_4 + 3.956
#F_V_dB93_III = -0.122 * x_2_4 + 3.927
#F_V_dB93_I_II = -0.133 * x_2_4 + 3.954
#F_V_F97_III = -0.124 * x_2_4 + 3.930
#F_V_F97_I_II = -0.119 * x_2_4 + 3.914
#F_V_N02_III = -0.123 * x_2_4 + 3.934
#
#C0 = 2.624
#C1 = 1.798
#C2 = -0.776
#C3 = 0.517
#C4 = -0.15
#C5 = 0.015
#
#Sv_dB98 = 4.2207 - 0.1*(2.563+1.493 * x_2_4 -0.046 * x_2_4**2)
#Sv_C14 = 4.2207 - 0.1*(C0 + C1 * x_2_4 + C2 * x_2_4 ** 2 + C3 * x_2_4 ** 3 + C4 * x_2_4 ** 4 + C5 * x_2_4 ** 5)
#
#
#Sv_dB05 = 4.2207 - 0.1*(2.565 + 1.483 * x_2_4 - 0.044 * x_2_4**2)
#Sv_G17 = 4.2207 - 0.1*(2.644 + 1.358 * x_2_4)
#
#F_V_V99_1 = (8.4414 - 0.789 - 0.218 *  x_4_9) / 2 
#F_V_V99_2 = (8.4414 - 0.5 - 0.264 *  x_2_4) / 2 
#F_V_V99_3 = (8.4414 - 0.669 - 0.223 *  x_4_9) / 2 
#F_V_G04_1 = (8.4414 - 0.584 - 0.245 *  x_2_4) / 2 
#F_V_G04_2 = (8.4414 - 0.519 - 0.274 *  x_2_4) / 2 
#F_V_G04_3 = (8.4414 - 0.607 - 0.243 *  x_2_4) / 2 
#F_V_B14 = (8.4414 - 0.53246 - 0.26382 *  x_2_4) / 2 
#F_V_K04b = (8.4414 - 0.5175 - 0.2753 *  x_2_4) / 2 
#
#m = 0
#F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*x_2_4+0.09401181*x_2_4**2-0.0187446*x_2_4**3+0.0081898*x_2_4**4))
#
#F_V_mean = np.zeros(len(x_2_4))
#
#for i in range(len(x_2_4)):
#    F_V_mean[i] = (F_V_K04a[i]+F_V_F97[i]+F_V_F97_I_II[i]+Sv_G17[i]+ F_V_N02C[i]+F_V_dB93[i]+F_V_N02[i]+F_V_dB93_III[i]+
#            F_V_dB93_I_II[i]+F_V_F97_III[i]+F_V_N02_III[i]+Sv_dB98[i]+Sv_C14[i]+Sv_dB05[i]+
#            F_V_V99_2[i]+F_V_G04_1[i]+F_V_G04_2[i]+F_V_G04_3[i]+F_V_B14[i]+F_V_K04b[i]+F_V_B06[i])/21
#
#
#F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*x_4_9+0.09401181*x_4_9**2-0.0187446*x_4_9**3+0.0081898*x_4_9**4))
#
#F_V_mean_2 = np.zeros(len(x_4_9))
#
#for i in range(len(x_4_9)):
#    F_V_mean_2[i] = (F_V_V99_1[i]+F_V_V99_3[i]+F_V_B06[i]+0.0235)/3

#ax1.fill_between(x_2_4, F_V_mean-sigma_fv_2_4*F_V_mean, F_V_mean+sigma_fv_2_4*F_V_mean, alpha=.25, color='gray', edgecolor = 'none', zorder = 1)
#ax1.fill_between(x_4_9, F_V_mean_2-sigma_fv_4_9*F_V_mean_2, F_V_mean_2+sigma_fv_4_9*F_V_mean_2, alpha=.25, color='gray', edgecolor = 'none', zorder = 1)

########







#x1 = np.linspace(1., 7.0, 1000)
#
#
#Fv_FGK_III = -0.12162803303451539*x1 + 3.928157892214639
#Fv_FGK_V = -0.13733276320444351*x1 + 3.9589952643049195
#Fv_M_III = -0.1165327103329426*x1 + 3.9061372127653056
#Fv_M_V = -0.14553862173844662*x1 + 4.006485108934607
#
#f, ax1 = plt.subplots(1, figsize=(8,9))
#
#ax1.plot(x1, Fv_FGK_III, 'k', lw = 2, label = 'F5/K7-II/III')
#ax1.plot(x1, Fv_FGK_V, 'r', lw = 2, label = 'F5/K7-IV/V')
#ax1.plot(x1, Fv_M_III, color = 'steelblue', lw = 2, label = 'M-II/III')
#ax1.plot(x1, Fv_M_V, 'g', lw = 2, label = 'M-IV/V')
#
#leg = ax1.legend(loc='upper right', fontsize = 12)
#leg.get_frame().set_linewidth(0.0)
#
#ax1.set_xlabel(ur'$V_0-K_0$ (mag)', fontsize = 18)
#ax1.set_ylabel(ur'$F_{V_{0}}$ (mag)', fontsize = 18)
#
#ax1.set_xlim([1,7])
#ax1.set_ylim([2.9,3.9])
#
#b = gca()
#b.set_xticklabels(ax1.get_xticks(), fontProperties)
#b.set_yticklabels(ax1.get_yticks(), fontProperties)
#
#ax1.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
#ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
#
#ax1.xaxis.set_major_locator(MultipleLocator(1))
#ax1.xaxis.set_minor_locator(MultipleLocator(0.2))
#ax1.yaxis.set_major_locator(MultipleLocator(0.1))
#ax1.yaxis.set_minor_locator(MultipleLocator(0.02))
#
#plt.savefig('all_relations.pdf', dpi=70, transparent = True, bbox_inches = 'tight', pad_inches = 0.05)
#
#
#


==> all_SBCRs.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Jun 17 10:57:10 2019

@author: asalsi
"""

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from matplotlib.pyplot import gca
from matplotlib.ticker import MultipleLocator
from matplotlib.ticker import FormatStrFormatter
from matplotlib import font_manager
from mpl_toolkits.axes_grid.inset_locator import (inset_axes, InsetPosition,
                                                  mark_inset)


plt.style.use('classic')

sizeOfFont = 16
fontProperties = {'family':'sans-serif',
    'weight' : 'normal', 'size' : sizeOfFont}
ticks_font = font_manager.FontProperties(family='sans-serif', style='normal',
    size=sizeOfFont, weight='normal', stretch='normal')
rc('text', usetex=True)
rc('font',**fontProperties)

sizeOfFont1 = 8
fontProperties1 = {'family':'sans-serif',
    'weight' : 'normal', 'size' : sizeOfFont1}
ticks_font = font_manager.FontProperties(family='sans-serif', style='normal',
    size=sizeOfFont, weight='normal', stretch='normal')
rc('text', usetex=True)
rc('font',**fontProperties)

plt.close('all')


Colour_K04a = np.linspace(1.10, 2.40, 1000)
Colour_N02C = np.linspace(0.7, 4, 1000)
Colour_F97 = np.linspace(0.8, 2.4, 1000)
Colour_dB93 = np.linspace(0.5, 4.3, 1000)
Colour_N02 = np.linspace(0.7, 4, 1000)
Colour_dB93_III = np.linspace(1.4, 3.7, 1000)
Colour_dB93_I_II = np.linspace(0.5, 4.3, 1000)
Colour_F97_III = np.linspace(0.52, 5.53, 1000)
Colour_F97_I_II = np.linspace(0.25, 1.78, 1000)
Colour_N02_III = np.linspace(0.7, 4, 1000)
Colour_dB98 = np.linspace(-0.10, 3.75, 1000)
Colour_C14 = np.linspace(-0.88, 3.69, 1000) #3.69
Colour_dB05 = np.linspace(-0.1, 3.70, 1000)
Colour_G17 = np.linspace(-0.5, 2.2, 1000)
Colour_V99_1 = np.linspace(5.5, 9, 1000) #13
Colour_V99_2 = np.linspace(-0.5, 0.5, 1000)
Colour_V99_3 = np.linspace(2, 8, 1000)
Colour_G04_1 = np.linspace(1.6, 3.9, 1000)
Colour_G04_2 = np.linspace(0, 4.2, 1000)
Colour_G04_3 = np.linspace(-0.85, 4.10, 1000)
Colour_B14 = np.linspace(-0.2, 5.10, 1000)
Colour_K04b = np.linspace(-0.85, 4.10, 1000)
Colour_B06 = np.linspace(-1, 7.0, 1000)


F_V_K04a = -0.1336 * Colour_K04a + 3.9530
F_V_N02C = -0.125 * Colour_N02C + 3.941
F_V_F97 = -0.131 * Colour_F97 + 3.947
F_V_dB93 = -0.139 * Colour_dB93 + 3.958
F_V_N02 = -0.134 * Colour_N02 + 3.956
F_V_dB93_III = -0.122 * Colour_dB93_III + 3.927
F_V_dB93_I_II = -0.133 * Colour_dB93_I_II + 3.954
F_V_F97_III = -0.124 * Colour_F97_III + 3.930
F_V_F97_I_II = -0.119 * Colour_F97_I_II + 3.914
F_V_N02_III = -0.123 * Colour_N02_III + 3.934


C0 = 2.624
C1 = 1.798
C2 = -0.776
C3 = 0.517
C4 = -0.15
C5 = 0.015

Sv_dB98 = 4.2207 - 0.1*(2.563+1.493 * Colour_dB98 -0.046 * Colour_dB98**2)
Sv_C14 = 4.2207 - 0.1*(C0 + C1 * Colour_C14 + C2 * Colour_C14 ** 2 + C3 * Colour_C14 ** 3 + C4 * Colour_C14 ** 4 + C5 * Colour_C14 ** 5)
Sv_dB05 = 4.2207 - 0.1*(2.565 + 1.483 * Colour_dB05 - 0.044 * Colour_dB05**2)
Sv_G17 = 4.2207 - 0.1*(2.644 + 1.358 * Colour_G17)

F_V_V99_1 = (8.4414 - 0.789 - 0.218 *  Colour_V99_1) / 2 
F_V_V99_2 = (8.4414 - 0.5 - 0.264 *  Colour_V99_2) / 2 
F_V_V99_3 = (8.4414 - 0.669 - 0.223 *  Colour_V99_3) / 2 
F_V_G04_1 = (8.4414 - 0.584 - 0.245 *  Colour_G04_1) / 2 
F_V_G04_2 = (8.4414 - 0.519 - 0.274 *  Colour_G04_2) / 2 
F_V_G04_3 = (8.4414 - 0.607 - 0.243 *  Colour_G04_3) / 2 
F_V_B14 = (8.4414 - 0.53246 - 0.26382 *  Colour_B14) / 2 
F_V_K04b = (8.4414 - 0.5175 - 0.2753 *  Colour_K04b) / 2 

m = 0

F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*Colour_B06+0.09401181*Colour_B06**2-0.0187446*Colour_B06**3+0.0081898*Colour_B06**4))



f, ax1 = plt.subplots(figsize=(8,9))

ax1.plot(Colour_K04a, F_V_K04a, 'b', lw = 2, label = 'Kervella+04a (Ceph)')
ax1.plot(Colour_N02C, F_V_N02C, 'r', lw = 2, label = 'Nordgren+02 (Ceph)')
ax1.plot(Colour_F97, F_V_F97, 'k', lw = 2, label = 'Fouque+97 (Ceph)')
ax1.plot(Colour_N02, F_V_N02, 'g',lw = 2,  label = 'Nordgren+02 (Ceph)')
ax1.plot(Colour_dB93, F_V_dB93, color = 'gray', lw = 2, label = 'di Benedetto 1993 (I, II)')
ax1.plot(Colour_dB93_I_II, F_V_dB93_I_II, color = 'purple',lw = 2,  label = 'di Benedetto 1993 (I, II unred)')
ax1.plot(Colour_dB93_III, F_V_dB93_III, color = 'orange',lw = 2,  label = 'di Benedetto 1993 (III)')
ax1.plot(Colour_F97_III, F_V_F97_III, color = 'steelblue', lw = 2, label = 'Fouque+97 (III)')
ax1.plot(Colour_F97_I_II, F_V_F97_I_II, color = 'cyan',lw = 2, label = 'Fouque+97 (I, II)')
ax1.plot(Colour_B06, F_V_B06, '-', color = 'gold',lw = 2,  label = 'Bonneau+06 (All)')
ax1.plot(Colour_N02_III, F_V_N02_III, 'b--', lw = 2, label = 'Nordgren+02 (III)')
ax1.plot(Colour_dB98, Sv_dB98, 'r--', lw = 2, label = 'di Benedetto 1998 (All)')
ax1.plot(Colour_C14, Sv_C14, 'k--', lw = 2, label = 'Challouf+14 (All)')
ax1.plot(Colour_dB05, Sv_dB05, 'g--', lw = 2, label = 'di Benedetto 2005 (All)')
ax1.plot(Colour_G17, Sv_G17, '--', color = 'gray', lw = 2,  label = 'Graczyk+17 (V)')
ax1.plot(Colour_V99_1, F_V_V99_1, '--', color = 'purple', lw = 2, label = 'van Belle 1999 (Variables)')
ax1.plot(Colour_V99_2, F_V_V99_2, '--', color = 'orange', lw = 2, label = 'van Belle 1999 (V)')
ax1.plot(Colour_V99_3, F_V_V99_3, '--', color = 'steelblue', lw = 2, label = 'van Belle 1999 (I, II, III)')
ax1.plot(Colour_G04_1, F_V_G04_1, '--', color = 'cyan', lw = 2, label = 'Groenewegen 2004 (III)')
ax1.plot(Colour_G04_2, F_V_G04_2, '-.', color = 'blue', lw = 2, label = 'Groenewegen 2004 (V)')
ax1.plot(Colour_G04_3, F_V_G04_3, '-.', color = 'red', lw = 2, label = 'Groenewegen 2004 (I, II)')
ax1.plot(Colour_B14, F_V_B14, '-.', color = 'black', lw = 2, label = 'Boyajian+14 (V)')
ax1.plot(Colour_K04b, F_V_K04b, '-.', color = 'green', lw = 2, label = 'Kervella+04b (IV, V)')
# Shrink current axis by 20%

box = ax1.get_position()
ax1.set_position([box.x0, box.y0, box.width, box.height])

ax2 = plt.axes([0,0,1,1])
# Manually set the position and relative size of the inset axes within ax1
ip = InsetPosition(ax1, [0.58,0.58,0.4,0.4])
ax2.set_axes_locator(ip)
# Mark the region corresponding to the inset axes on ax1 and draw lines
# in grey linking the two axes.
mark_inset(ax1, ax2, loc1=2, loc2=4, fc="none", ec='0.5', zorder = 3)


ax2.plot(Colour_K04a, F_V_K04a, 'b', lw = 2, label = 'Kervella+04a (Ceph)')
ax2.plot(Colour_N02C, F_V_N02C, 'r', lw = 2, label = 'Nordgren+02 (Ceph)')
ax2.plot(Colour_F97, F_V_F97, 'k', lw = 2, label = 'Fouque+97 (Ceph)')
ax2.plot(Colour_N02, F_V_N02, 'g',lw = 2,  label = 'Nordgren+02 (Ceph)')
ax2.plot(Colour_dB93, F_V_dB93, color = 'gray', lw = 2, label = 'di Benedetto 1993 (I, II)')
ax2.plot(Colour_dB93_I_II, F_V_dB93_I_II, color = 'purple',lw = 2,  label = 'di Benedetto 1993 (I, II unred)')
ax2.plot(Colour_dB93_III, F_V_dB93_III, color = 'orange',lw = 2,  label = 'di Benedetto 1993 (III)')
ax2.plot(Colour_F97_III, F_V_F97_III, color = 'steelblue', lw = 2, label = 'Fouque+97 (III)')
ax2.plot(Colour_F97_I_II, F_V_F97_I_II, color = 'cyan',lw = 2, label = 'Fouque+97 (I, II)')
ax2.plot(Colour_B06, F_V_B06, '-', color = 'gold',lw = 2,  label = 'Bonneau+06 (All)')
ax2.plot(Colour_N02_III, F_V_N02_III, 'b--', lw = 2, label = 'Nordgren+02 (III)')
ax2.plot(Colour_dB98, Sv_dB98, 'r--', lw = 2, label = 'di Benedetto 1998 (All)')
ax2.plot(Colour_C14, Sv_C14, 'k--', lw = 2, label = 'Challouf+14 (All)')
ax2.plot(Colour_dB05, Sv_dB05, 'g--', lw = 2, label = 'di Benedetto 2005 (All)')
ax2.plot(Colour_G17, Sv_G17, '--', color = 'gray', lw = 2,  label = 'Graczyk+17 (V)')
ax2.plot(Colour_V99_1, F_V_V99_1, '--', color = 'purple', lw = 2, label = 'van Belle 1999 (Variables)')
ax2.plot(Colour_V99_2, F_V_V99_2, '--', color = 'orange', lw = 2, label = 'van Belle 1999 (V)')
ax2.plot(Colour_V99_3, F_V_V99_3, '--', color = 'steelblue', lw = 2, label = 'van Belle 1999 (I, II, III)')
ax2.plot(Colour_G04_1, F_V_G04_1, '--', color = 'cyan', lw = 2, label = 'Groenewegen 2004 (III)')
ax2.plot(Colour_G04_2, F_V_G04_2, '-.', color = 'blue', lw = 2, label = 'Groenewegen 2004 (V)')
ax2.plot(Colour_G04_3, F_V_G04_3, '-.', color = 'red', lw = 2, label = 'Groenewegen 2004 (I, II)')
ax2.plot(Colour_B14, F_V_B14, '-.', color = 'black', lw = 2, label = 'Boyajian+14 (V)')
ax2.plot(Colour_K04b, F_V_K04b, '-.', color = 'green', lw = 2, label = 'Kervella+04b (IV, V)')

ax2.set_xlim([0.5,3])
ax2.set_ylim([3.55,3.9])
ax1.set_xlim([-1,9])
ax1.set_ylim([2.75,4.4])
#ax2.set_xticks([], [])
#ax2.set_yticks([], [])
#ax1.fill_between(x2, F_V_test_2-sigma_2*F_V_test_2, F_V_test_2+sigma_2*F_V_test_2, alpha=.25, color='gray', edgecolor = 'black', zorder = 1)


# Put a legend to the right of the current axis
leg = ax1.legend(loc='upper left', bbox_to_anchor=(1, 1.012), fontsize = 12)
#leg.get_frame().set_linewidth(0.0)

ax1.set_xlabel(ur'$V-K$ (mag)', fontsize = 18)
ax1.set_ylabel(ur'$F_{V}$ (mag)', fontsize = 18)


b = gca()
b.set_xticklabels(ax1.get_xticks(), fontProperties)
b.set_yticklabels(ax1.get_yticks(), fontProperties)

ax1.xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

b = gca()
b.set_xticklabels(ax2.get_xticks(), fontProperties1)
b.set_yticklabels(ax2.get_yticks(), fontProperties1)
ax2.xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax2.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))




ax1.xaxis.set_major_locator(MultipleLocator(1))
ax1.xaxis.set_minor_locator(MultipleLocator(0.2))
ax1.yaxis.set_major_locator(MultipleLocator(0.2))
ax1.yaxis.set_minor_locator(MultipleLocator(0.05))


plt.savefig('all_SBCRs.pdf', dpi=70, transparent = True, bbox_inches = 'tight', pad_inches = 0.05)

########

#x_2_4 = np.linspace(-1, 4, 1000)
#x_4_9 = np.linspace(4, 9, 1000)
#sigma_fv_2_4 = np.sqrt((x_2_4)**2 * 0.006**2 + 0.012**2 + 2*(-0.92371243081531068) * 0.006 * 0.012 * x_2_4)
#sigma_fv_4_9 = np.sqrt((x_4_9)**2 * 0.006**2 + 0.012**2 + 2*(-0.92371243081531068) * 0.006 * 0.012 * x_4_9)
#
#
#F_V_K04a = -0.1336 * x_2_4 + 3.9530
#F_V_N02C = -0.125 * x_2_4 + 3.941
#F_V_F97 = -0.131 * x_2_4 + 3.947
#F_V_dB93 = -0.139 * x_2_4 + 3.958
#F_V_N02 = -0.134 * x_2_4 + 3.956
#F_V_dB93_III = -0.122 * x_2_4 + 3.927
#F_V_dB93_I_II = -0.133 * x_2_4 + 3.954
#F_V_F97_III = -0.124 * x_2_4 + 3.930
#F_V_F97_I_II = -0.119 * x_2_4 + 3.914
#F_V_N02_III = -0.123 * x_2_4 + 3.934
#
#C0 = 2.624
#C1 = 1.798
#C2 = -0.776
#C3 = 0.517
#C4 = -0.15
#C5 = 0.015
#
#Sv_dB98 = 4.2207 - 0.1*(2.563+1.493 * x_2_4 -0.046 * x_2_4**2)
#Sv_C14 = 4.2207 - 0.1*(C0 + C1 * x_2_4 + C2 * x_2_4 ** 2 + C3 * x_2_4 ** 3 + C4 * x_2_4 ** 4 + C5 * x_2_4 ** 5)
#
#
#Sv_dB05 = 4.2207 - 0.1*(2.565 + 1.483 * x_2_4 - 0.044 * x_2_4**2)
#Sv_G17 = 4.2207 - 0.1*(2.644 + 1.358 * x_2_4)
#
#F_V_V99_1 = (8.4414 - 0.789 - 0.218 *  x_4_9) / 2 
#F_V_V99_2 = (8.4414 - 0.5 - 0.264 *  x_2_4) / 2 
#F_V_V99_3 = (8.4414 - 0.669 - 0.223 *  x_4_9) / 2 
#F_V_G04_1 = (8.4414 - 0.584 - 0.245 *  x_2_4) / 2 
#F_V_G04_2 = (8.4414 - 0.519 - 0.274 *  x_2_4) / 2 
#F_V_G04_3 = (8.4414 - 0.607 - 0.243 *  x_2_4) / 2 
#F_V_B14 = (8.4414 - 0.53246 - 0.26382 *  x_2_4) / 2 
#F_V_K04b = (8.4414 - 0.5175 - 0.2753 *  x_2_4) / 2 
#
#m = 0
#F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*x_2_4+0.09401181*x_2_4**2-0.0187446*x_2_4**3+0.0081898*x_2_4**4))
#
#F_V_mean = np.zeros(len(x_2_4))
#
#for i in range(len(x_2_4)):
#    F_V_mean[i] = (F_V_K04a[i]+F_V_F97[i]+F_V_F97_I_II[i]+Sv_G17[i]+ F_V_N02C[i]+F_V_dB93[i]+F_V_N02[i]+F_V_dB93_III[i]+
#            F_V_dB93_I_II[i]+F_V_F97_III[i]+F_V_N02_III[i]+Sv_dB98[i]+Sv_C14[i]+Sv_dB05[i]+
#            F_V_V99_2[i]+F_V_G04_1[i]+F_V_G04_2[i]+F_V_G04_3[i]+F_V_B14[i]+F_V_K04b[i]+F_V_B06[i])/21
#
#
#F_V_B06 = 4.2207-0.1*m-0.5*np.log10(9.306*10**(-m/5)*(0.3256192+0.3146731*x_4_9+0.09401181*x_4_9**2-0.0187446*x_4_9**3+0.0081898*x_4_9**4))
#
#F_V_mean_2 = np.zeros(len(x_4_9))
#
#for i in range(len(x_4_9)):
#    F_V_mean_2[i] = (F_V_V99_1[i]+F_V_V99_3[i]+F_V_B06[i]+0.0235)/3

#ax1.fill_between(x_2_4, F_V_mean-sigma_fv_2_4*F_V_mean, F_V_mean+sigma_fv_2_4*F_V_mean, alpha=.25, color='gray', edgecolor = 'none', zorder = 1)
#ax1.fill_between(x_4_9, F_V_mean_2-sigma_fv_4_9*F_V_mean_2, F_V_mean_2+sigma_fv_4_9*F_V_mean_2, alpha=.25, color='gray', edgecolor = 'none', zorder = 1)

########







#x1 = np.linspace(1., 7.0, 1000)
#
#
#Fv_FGK_III = -0.12162803303451539*x1 + 3.928157892214639
#Fv_FGK_V = -0.13733276320444351*x1 + 3.9589952643049195
#Fv_M_III = -0.1165327103329426*x1 + 3.9061372127653056
#Fv_M_V = -0.14553862173844662*x1 + 4.006485108934607
#
#f, ax1 = plt.subplots(1, figsize=(8,9))
#
#ax1.plot(x1, Fv_FGK_III, 'k', lw = 2, label = 'F5/K7-II/III')
#ax1.plot(x1, Fv_FGK_V, 'r', lw = 2, label = 'F5/K7-IV/V')
#ax1.plot(x1, Fv_M_III, color = 'steelblue', lw = 2, label = 'M-II/III')
#ax1.plot(x1, Fv_M_V, 'g', lw = 2, label = 'M-IV/V')
#
#leg = ax1.legend(loc='upper right', fontsize = 12)
#leg.get_frame().set_linewidth(0.0)
#
#ax1.set_xlabel(ur'$V_0-K_0$ (mag)', fontsize = 18)
#ax1.set_ylabel(ur'$F_{V_{0}}$ (mag)', fontsize = 18)
#
#ax1.set_xlim([1,7])
#ax1.set_ylim([2.9,3.9])
#
#b = gca()
#b.set_xticklabels(ax1.get_xticks(), fontProperties)
#b.set_yticklabels(ax1.get_yticks(), fontProperties)
#
#ax1.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
#ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
#
#ax1.xaxis.set_major_locator(MultipleLocator(1))
#ax1.xaxis.set_minor_locator(MultipleLocator(0.2))
#ax1.yaxis.set_major_locator(MultipleLocator(0.1))
#ax1.yaxis.set_minor_locator(MultipleLocator(0.02))
#
#plt.savefig('all_relations.pdf', dpi=70, transparent = True, bbox_inches = 'tight', pad_inches = 0.05)
#
#
#

